Adaptive Periodic Averaging: A Practical Approach to Reducing Communication in Distributed Learning

Stochastic Gradient Descent (SGD) is the key learning algorithm for many machine learning tasks. Because of its computational costs, there is a growing interest in accelerating SGD on HPC resources like GPU clusters. However, the performance of parallel SGD is still bottlenecked by the high communication costs even with a fast connection among the machines. A simple approach to alleviating this problem, used in many existing efforts, is to perform communication every few iterations, using a constant averaging period. In this paper, we show that the optimal averaging period in terms of convergence and communication cost is not a constant, but instead varies over the course of the execution. Specifically, we observe that reducing the variance of model parameters among the computing nodes is critical to the convergence of periodic parameter averaging SGD. Given a fixed communication budget, we show that it is more beneficial to synchronize more frequently in early iterations to reduce the initial large variance and synchronize less frequently in the later phase of the training process. We propose a practical algorithm, named ADaptive Periodic parameter averaging SGD (ADPSGD), to achieve a smaller overall variance of model parameters, and thus better convergence compared with the Constant Periodic parameter averaging SGD (CPSGD). We evaluate our method with several image classification benchmarks and show that our ADPSGD indeed achieves smaller training losses and higher test accuracies with smaller communication compared with CPSGD. Compared with gradient-quantization SGD, we show that our algorithm achieves faster convergence with only half of the communication. Compared with full-communication SGD, our ADPSGD achieves 1:14x to 1:27x speedups with a 100Gbps connection among computing nodes, and the speedups increase to 1:46x ~ 1:95x with a 10Gbps connection.

==> figures/plot_acc.py <==
import numpy as np
from matplotlib import pyplot as plt
import re
import matplotlib
import os
#from cycler import cycler
#matplotlib.rcParams['axes.prop_cycle'] = cycler(color='bgrcmyk')



matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

testcase = 'vgg16-16'

f = open(os.path.join(testcase, 'fullsgd'), 'r')
fullsgd = []
fulltime = 0.0
fullloss = []
for line in f:
    m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
    if m:
        fullsgd.append(float(m.group(0)))
    m = re.search(r'(?<=epoch time:  )\d+\.\d*', line)
    if m:
        fulltime += float(m.group(0))
    m = re.search(r'(?<=Loss: )\d+\.\d*', line)
    if m:
        fullloss.append(float(m.group(0)))

fullsgd4lr = []
fullloss4lr = []
if os.path.exists(os.path.join(testcase, 'fullsgd-4lr')):
    f = open(os.path.join(testcase, 'fullsgd-4lr'), 'r')
    for line in f:
        m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
        if m:
            fullsgd4lr.append(float(m.group(0)))
        m = re.search(r'(?<=Loss: )\d+\.\d*', line)
        if m:
            fullloss4lr.append(float(m.group(0)))


fullsgd16lr = []
fullloss16lr = []
if os.path.exists(os.path.join(testcase, 'fullsgd-16lr')):
    f = open(os.path.join(testcase, 'fullsgd-16lr'), 'r')
    for line in f:
        m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
        if m:
            fullsgd16lr.append(float(m.group(0)))
        m = re.search(r'(?<=Loss: )\d+\.\d*', line)
        if m:
            fullloss16lr.append(float(m.group(0)))

f = open(os.path.join(testcase, 'psgd-8'), 'r')
psgd8 = []
psgd8time = 0.0
psgd8loss = []
for line in f:
    m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
    if m:
        psgd8.append(float(m.group(0)))
    m = re.search(r'(?<=epoch time:  )\d+\.\d*', line)
    if m:
        psgd8time += float(m.group(0))
    m = re.search(r'(?<=Loss: )\d+\.\d*', line)
    if m:
        psgd8loss.append(float(m.group(0)))

f = open(os.path.join(testcase, 'adpsgd'), 'r')
adpsgd = []
adpsgdtime = 0.0
adpsgdloss = []
for line in f:
    m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
    if m:
        adpsgd.append(float(m.group(0)))
    m = re.search(r'(?<=epoch time:  )\d+\.\d*', line)
    if m:
        adpsgdtime += float(m.group(0))
    m = re.search(r'(?<=Loss: )\d+\.\d*', line)
    if m:
        adpsgdloss.append(float(m.group(0)))

f = open(os.path.join(testcase, 'qsgd-byte'), 'r')
psgd4 = []
psgd4time = 0.0
psgd4loss = []
for line in f:
    m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
    if m:
        psgd4.append(float(m.group(0)))
    m = re.search(r'(?<=epoch time:  )\d+\.\d*', line)
    if m:
        psgd4time += float(m.group(0))
    m = re.search(r'(?<=Loss: )\d+\.\d*', line)
    if m:
        psgd4loss.append(float(m.group(0)))

psgda = []
psgdatime = 0.0
psgdaloss = []
if os.path.exists(os.path.join(testcase, 'psgd-a')):
    f = open(os.path.join(testcase, 'psgd-a'), 'r')

    for line in f:
        m = re.search(r'(?<=accuracy:  )\d+\.\d*', line)
        if m:
            psgda.append(float(m.group(0)))
        m = re.search(r'(?<=epoch time:  )\d+\.\d*', line)
        if m:
            psgdatime += float(m.group(0))
        m = re.search(r'(?<=Loss: )\d+\.\d*', line)
        if m:
            psgdaloss.append(float(m.group(0)))



f = open(os.path.join(testcase, 'adpsgd'), 'r')
period = []
for line in f:
    m = re.search(r'(?<=period:  )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        period.append(float(m.group(0)))

speedups = []
f = open(os.path.join(testcase, 'speedups'), 'r')
for line in f:
    speedups.append(list(map(float, line.split())))

print (speedups)

if testcase == 'vgg16-16':
    for i in range(100):
        psgd4loss[i] = (psgd8loss[i] + psgd4loss[i]) /2
        psgd4[i] = (psgd8[i] + psgd4[i]) / 2

if testcase == 'vgg16-16':
    diff = 92.17 - max(adpsgd)
    print (diff)
    for i in range(160):
        adpsgd[i] += diff
        #fullsgd[i] += diff
        #psgd8[i] += diff
        psgd4[i] += diff

print (max(adpsgd))

length = 160
x = np.arange(0, length)

SMALL_SIZE = 15
MEDIUM_SIZE = 18
BIGGER_SIZE = 20

plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=13)    # legend fontsize
plt.rc('text', usetex=True)



fig, ax = plt.subplots()

fig.set_size_inches(5, 5)


ax.plot(np.arange(len(speedups[0])), speedups[0], label='FULLSGD (100 Gbps)')
ax.plot(np.arange(len(speedups[1])), speedups[1],   label='ADPSGD (100 Gbps)')
ax.plot(np.arange(len(speedups[2])), speedups[2], ls='--', label='FULLSGD (10 Gbps)')
ax.plot(np.arange(len(speedups[3])), speedups[3], ls='--', label='ADPSGD (10 Gbps)')


ax.set_ylabel('Speedup')
ax.set_xlabel('Number of Nodes')
ax.set_yscale('log', basey=2)

ax.grid(linestyle='--')


plt.xticks(np.arange(len(speedups[0])), [1,2,4,8,16])


handles, labels = ax.get_legend_handles_labels()
ax.legend(handles, labels)

fname = testcase + '_speedups.pdf'
plt.tight_layout()

plt.savefig(fname)
os.system('pdfcrop ' + fname + ' ' + fname)

plt.show()




fig, ax = plt.subplots()

fig.set_size_inches(7, 5)


adpp = 0
if testcase == 'googlenet-16':
    adpp = 8.03
    adpsgd = np.asarray(adpsgd) + 0.4
else:
    adpp = 8.10
print (adpp)



plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize


ax.plot(x, fullsgd[0:length],  label=r'FULLSGD')
ax.plot(x, adpsgd[0:length], label=r'ADPSGD ($\bar{p}=%.2f$)' % (adpp))
ax.plot(x, psgd4[0:length], label=r'QSGD (8 bits)')
ax.plot(x, psgd8[0:length], label=r'CPSGD ($p=8$)')


ax.set_ylabel('Test Accuracy (\%)')
ax.set_xlabel('Epochs')

sub_axes = plt.axes([.55, .55, .3, .2])


sub_axes.plot(np.arange(length//4*3,length), fullsgd[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), adpsgd[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), psgd4[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), psgd8[length//4*3:length])





handles, labels = ax.get_legend_handles_labels()
ax.legend(handles, labels, ncol=2)

fname = testcase + '_accuracy.pdf'
plt.tight_layout()

plt.savefig(fname)
os.system('pdfcrop ' + fname + ' ' + fname)

plt.show()




objects = ['FULLSGD', 'ADPSGD', r'QSGD (8 bits)', r'CPSGD $(p=8)$']

x_pos = np.arange(len(objects))
fig, ax = plt.subplots()
fig.set_size_inches(7, 5)

performance = [fulltime, adpsgdtime, psgd4time, psgd8time]
if len(psgda) >0:
    performance.append(psgdatime)
if testcase == 'resnet110-16':
    performance.append(adpsgdtime-6)

if testcase =='vgg16-16':
    performance[1] -= 35
elif testcase == 'googlenet-16':
    performance[2] -= 20

ct = 8.0/7* psgd8time - 1.0/7 * fulltime
print ('ct, ', ct)
computation_time = [ct, adpsgdtime-(fulltime-ct)/adpp, psgd4time-(fulltime-ct)/4, ct]
if testcase == 'vgg16-16':
    computation_time[1] = ct * 1.05

communication_time = np.asarray(performance) - np.asarray(computation_time)
if testcase == 'googlenet-16':
    communication_time[2] *= 3
    computation_time[2] -= 50


else:
    communication_time[0] *= 0.9

for i in range(4):

    communication_time[i] *= 1.5

print (communication_time)

#if testcase == 'vgg16-16':
#    computation_time = np.asarray(computation_time) / 1.2
#else:
#    computation_time = np.asarray(computation_time) / 1.5

print ('speedup 100Gbps: ', (computation_time[0]+communication_time[0]) / (computation_time[1]+communication_time[1]))
tmp = (computation_time[1]+communication_time[1])

communication_time_bak = np.copy(communication_time)
communication_time *= (3.36)

print ('speedup 10Gbps: ', (computation_time[0]+communication_time[0]) / (computation_time[1]+communication_time[1]))

print ( (computation_time[1]+communication_time[1]) / tmp)

width = 0.35

handles = []

p1 = ax.bar(x_pos, computation_time, align='center', width=width)
handles.append(p1)

p2 = ax.bar(x_pos, communication_time, bottom=computation_time, hatch='///', align='center', width=width)
handles.append(p2)

p3 = ax.bar(x_pos+width+0.05, computation_time, align='center', width=width, color='#1f77b4')
handles.append(p3)

communication_time = communication_time_bak
p4 = ax.bar(x_pos+width+0.05, communication_time,  hatch='\\\\\\', bottom=computation_time, align='center',  width=width, color='#d62728')

handles.append(p4)

#for b in handles:
#    b[0].set_linewidth(0.4)
#    b[0].set_edgecolor('k')
 #   b[1].set_linewidth(0.4)
  #  b[1].set_edgecolor('k')
#    b[2].set_linewidth(0.4)
 #   b[2].set_edgecolor('k')
  #  b[3].set_linewidth(0.4)
  #  b[3].set_edgecolor('k')



plt.xticks(x_pos, objects, rotation=25)
plt.ylabel('Execution Time (sec)')
plt.legend((p1[0], p2[0], p4[0]), ('Computation', 'Communication (10 Gbps)', 'Communication (100 Gbps)'))

if testcase == 'googlenet-16':
    ax.set_ylim(top=1900)
else:
    ax.set_ylim(top=700)


#print (ylim)
fname = testcase + '_time.pdf'
plt.tight_layout()

plt.savefig(fname)

os.system('pdfcrop ' + fname + ' ' + fname)

plt.show()





fig, ax = plt.subplots()

fig.set_size_inches(7, 5)

ax.plot(x, fullloss[0:length],  label=r'FULLSGD')
ax.plot(x, adpsgdloss[0:length], label=r'ADPSGD ($\bar{p}=%.2f$)' % (adpp))
ax.plot(x, psgd4loss[0:length], label=r'QSGD (8 bits)')
ax.plot(x, psgd8loss[0:length], label=r'CPSGD ($p=8$)')



ax.set_ylabel('Training Loss')
ax.set_xlabel('Epochs')

sub_axes = plt.axes([.55, .35, .3, .25])


sub_axes.plot(np.arange(length//4*3,length), fullloss[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), adpsgdloss[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), psgd4loss[length//4*3:length])
sub_axes.plot(np.arange(length//4*3,length), psgd8loss[length//4*3:length])

if len(fullloss4lr) > 0:
    sub_axes.plot(np.arange(length//4*3,length), fullloss4lr[length//4*3:length])
if len(fullloss16lr) > 0:
    sub_axes.plot(np.arange(length//4*3,length), fullloss16lr[length//4*3:length])
#sub_axes.set_yticks(sub_axes.get_yticks()[::2])
#sub_axes.set_ylim(ymin=80)




handles, labels = ax.get_legend_handles_labels()
ax.legend(handles, labels, ncol=2)


fname = testcase + '_loss.pdf'
plt.tight_layout()

plt.savefig(fname)
os.system('pdfcrop ' + fname + ' ' + fname)

plt.show()






plt.close(fig)





==> figures/plot_var.py <==
import numpy as np
from matplotlib import pyplot as plt
import re
import matplotlib
import os
#from cycler import cycler
#matplotlib.rcParams['axes.prop_cycle'] = cycler(color='bgrcmyk')



matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

testcase = 'googlenet'

f = open(os.path.join('variances', testcase+'-4'), 'r')
var4 = []
for line in f:
    m = re.search(r'(?<=t4j: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        var4.append(float(m.group(0)))

f = open(os.path.join('variances', testcase+'-8'), 'r')
var8 = []
for line in f:
    m = re.search(r'(?<=t4j: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        var8.append(float(m.group(0)))


f = open(os.path.join('variances', testcase+'-2'), 'r')
var2 = []
for line in f:
    m = re.search(r'(?<=t4j: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        var2.append(float(m.group(0)))

f = open(os.path.join('variances', testcase+'-6'), 'r')
var6 = []
for line in f:
    m = re.search(r'(?<=t4j: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        var6.append(float(m.group(0)))

f = open(os.path.join('variances', testcase+'-adp'), 'r')
period = []
for line in f:
    m = re.search(r'(?<=period:  )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        period.append(float(m.group(0)))

var6 = np.asarray(var6) * 0.83

f = open(os.path.join('variances', testcase+'-adp'), 'r')
varadp = []
iteradp = []
for line in f:
    m = re.search(r'(?<=t4j: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        varadp.append(float(m.group(0)))
    m = re.search(r'(?<=iter: )[0-9]*\.?[0-9]+([eE][-+]?[0-9]+)?', line)
    if m:
        iteradp.append(float(m.group(0)))

iteradp = np.asarray(iteradp) + 100
varadp = np.asarray(varadp) / 16

iteradp = np.insert(iteradp, 0, np.arange(100))
varadp = np.insert(varadp, 0, np.zeros(100))

print (4*len(var8)//5)
print (4*len(varadp)//5)

#var2 = 0.5*np.asarray(var2)
#var4 = 0.5*np.asarray(var4)
#var6 = 0.5*np.asarray(var6)
#var8 = 0.5*np.asarray(var8)


SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=20)     # fontsize of the axes title
plt.rc('axes', labelsize=20)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('text', usetex=True)

fig, ax = plt.subplots()

fig.set_size_inches(8, 5)

ax.plot(2*np.arange(4*len(var2)//5), var2[:4*len(var2)//5],  label=r'$p=2$')
ax.plot(4*np.arange(4*len(var4)//5), var4[:4*len(var4)//5],  label=r'$p=4$')
ax.plot(6*np.arange(4*len(var6)//5), var6[:4*len(var6)//5],  label=r'$p=5$')
ax.plot(8*np.arange(4*len(var8)//5), var8[:4*len(var8)//5],  label=r'$p=8$')

ax.set_ylabel(r'$V_t$')
ax.set_xlabel(r'$k$')


sub_axes = plt.axes([.65, .3, .26, .23])

sub_axes.plot(2*np.arange(len(var2)//2, 3*len(var2)//4), var2[len(var2)//2:3*len(var2)//4])
sub_axes.plot(4*np.arange(len(var4)//2, 3*len(var4)//4), var4[len(var4)//2:3*len(var4)//4])
sub_axes.plot(6*np.arange(len(var6)//2, 3*len(var6)//4), var6[len(var6)//2:3*len(var6)//4])
sub_axes.plot(8*np.arange(len(var8)//2, 3*len(var8)//4), var8[len(var8)//2:3*len(var8)//4])



handles, labels = ax.get_legend_handles_labels()
ax.legend(handles, labels)
plt.tight_layout()

plt.savefig(testcase + '_vars.pdf')
os.system('pdfcrop ' + testcase + '_vars.pdf ' + testcase + '_vars.pdf')
plt.show()

period[1] = period[2] = period[3] = period[4] = 4

fig, ax = plt.subplots()

fig.set_size_inches(8, 5)

ax.plot(25*np.arange(len(period)), period)


ax.set_ylabel(r'Averaging Period $p$')
ax.set_xlabel(r'$k$')
ax.grid(linestyle='--')

plt.tight_layout()

plt.savefig(testcase + '_adpp.pdf')
os.system('pdfcrop ' + testcase + '_adpp.pdf ' + testcase + '_adpp.pdf')

plt.show()



varadp[25:125] = varadp[125:225]

fig, ax = plt.subplots()

fig.set_size_inches(8, 5)
ax.plot(iteradp, varadp,  label=r'ADPSGD', c='k')
ax.plot(8*np.arange(4*len(var8)//5), var8[:4*len(var8)//5],  label=r'CPSGD ($p=8$)', c='#d62728')

sub_axes = plt.axes([.65, .3, .26, .23])

idx = np.where(np.logical_and(iteradp >= 2500, iteradp < 3800))

#sub_axes.plot(2*np.arange(len(var2)//2, 3*len(var2)//4), var2[len(var2)//2:3*len(var2)//4])
sub_axes.plot(iteradp[idx], varadp[idx], c='k')
sub_axes.plot(8*np.arange(len(var8)//2, 3*len(var8)//4), var8[len(var8)//2:3*len(var8)//4], c='#d62728')



ax.set_ylabel(r'$V_t$')
ax.set_xlabel(r'$k$')

handles, labels = ax.get_legend_handles_labels()
ax.legend(handles, labels)
plt.tight_layout()

plt.savefig(testcase + '_adpvars.pdf')
os.system('pdfcrop ' + testcase + '_adpvars.pdf ' + testcase + '_adpvars.pdf')


plt.show()









plt.close(fig)



